Dissipative currents and transport coefficients in relativistic spin hydrodynamics

We determine the form of dissipative currents at the first order in relativistic spin hydrodynamics with finite chemical potential including gradients of the spin potential. Taking advantage of isotropy in the hydrodynamic local rest frame, using a suitable matching condition for the flow velocity and enforcing the semi-positivity of entropy production, we find 23 dissipative transport coefficients relating dissipative currents to gradients of the thermo-hydrodynamic fields: 4 for the symmetric part of the energy-momentum tensor, 5 for the antisymmetric part, 3 for the conserved vector current, and 11 for the spin tensor. We compare our finding with previous results in literature.

==> anc/TabEta.dat <==
0.01	0.6544920887819159
0.015848931924611134	0.6544832852178958
0.0251188643150958	0.6544611123534112
0.03981071705534972	0.6544049204766211
0.06309573444801933	0.6542652906397406
0.1	0.6539129514512585
0.15848931924611134	0.6530439083704992
0.251188643150958	0.6508896980052841
0.3981071705534972	0.6456810783824872
0.6309573444801932	0.633565432725775
1.	0.6069371116339075
1.5848931924611136	0.5534791219682025
2.51188643150958	0.46055722789430453
3.9810717055349722	0.33324495654497976
6.309573444801933	0.20613311188887945
10.	0.11293915956810062

==> anc/TabGammaKappa.dat <==
0.01	0.16120656449979337
0.015848931924611134	0.16120261953143128
0.0251188643150958	0.1611923171367514
0.03981071705534972	0.1611666994968677
0.06309573444801933	0.16110088997409336
0.1	0.16093710299483066
0.15848931924611134	0.16052639820272094
0.251188643150958	0.15949952210203816
0.3981071705534972	0.15694917478574952
0.6309573444801932	0.15072573614697815
1.	0.13624079054691515
1.5848931924611136	0.10609848333732137
2.51188643150958	0.05846721420431336
3.9810717055349722	0.015389473769525097
6.309573444801933	0.000977779027758975
10.	5.086678104457842e-6

==> anc/TabGammaOmega.dat <==
0.01	0.05663999075653634
0.015848931924611134	0.05663817453641342
0.0251188643150958	0.05663368279733679
0.03981071705534972	0.05662224203411477
0.06309573444801933	0.05659354561000561
0.1	0.05652151895474867
0.15848931924611134	0.056339826359603516
0.251188643150958	0.05588988815084017
0.3981071705534972	0.05477160001508023
0.6309573444801932	0.052061239433138076
1.	0.04587531260705958
1.5848931924611136	0.033713611901437505
2.51188643150958	0.016520341564961284
3.9810717055349722	0.003567328476630835
6.309573444801933	0.0001713821913115959
10.	6.318182657731318e-7

==> anc/TabKappa.dat <==
0.01	0.16363972158111612
0.015848931924611134	0.16354912150237672
0.0251188643150958	0.16343843667986657
0.03981071705534972	0.16316788199367419
0.06309573444801933	0.1625202217306734
0.1	0.1610052396016568
0.15848931924611134	0.15759992202891115
0.251188643150958	0.1503976195234224
0.3981071705534972	0.1365002656878864
0.6309573444801932	0.11310912151419038
1.	0.08068433334317957
1.5848931924611136	0.04612725122975575
2.51188643150958	0.01974134286269929
3.9810717055349722	0.0060976669153244055
6.309573444801933	0.0013888851202405285
10.	0.0002505719117620579

==> anc/TabZeta.dat <==
0.01	1.0408509666165273e-9
0.015848931924611134	6.390291309731612e-9
0.0251188643150958	3.861547209266233e-8
0.03981071705534972	2.2759050143024015e-7
0.06309573444801933	1.2899736825819732e-6
0.1	6.883281521531758e-6
0.15848931924611134	0.00003352544455429598
0.251188643150958	0.00014288935042533273
0.3981071705534972	0.0005056126266376323
0.6309573444801932	0.0014010703632247642
1.	0.0028729749376327075
1.5848931924611136	0.004157340184514677
2.51188643150958	0.004114927855924
3.9810717055349722	0.0027760629346596554
6.309573444801933	0.0013225691512929096
10.	0.00047613350118403444

==> anc/TabltKappa.dat <==
0.01	0.0011169722259985737
0.015848931924611134	0.0017701913431118074
0.0251188643150958	0.0028052090881349498
0.03981071705534972	0.0044445351021189785
0.06309573444801933	0.007038452722278456
0.1	0.011132758500726448
0.15848931924611134	0.017555579418256726
0.251188643150958	0.02747703835936643
0.3981071705534972	0.04222482618713589
0.6309573444801932	0.06216098222196338
1.	0.08326103630955677
1.5848931924611136	0.09297625725939407
2.51188643150958	0.07828609916789712
3.9810717055349722	0.04749147341385252
6.309573444801933	0.021788814119153274
10.	0.00832772047962319
